Token-Level Fuzzing

Fuzzing has become a commonly used approach to identifying bugs in complex, real-world programs. However, interpreters are notoriously difficult to fuzz effectively, as they expect highly structured inputs, which are rarely produced by most fuzzing mutations. For this class of programs, grammar-based fuzzing has been shown to be effective. Tools based on this approach can find bugs in the code that is executed after parsing the interpreter inputs, by following language-specific rules when generating and mutating test cases. Unfortunately, grammar-based fuzzing is often unable to discover subtle bugs associated with the parsing and handling of the language syntax. Additionally, if the grammar provided to the fuzzer is incomplete, or does not match the implementation completely, the fuzzer will fail to exercise important parts of the available functionality. In this paper, we propose a new fuzzing technique, called Token-Level Fuzzing. Instead of applying mutations either at the byte level or at the grammar level, Token-Level Fuzzing applies mutations at the token level. Evolutionary fuzzers can leverage this technique to both generate inputs that are parsed successfully and generate inputs that do not conform strictly to the grammar. As a result, the proposed approach can find bugs that neither byte-level fuzzing nor grammar-based fuzzing can find. We evaluated Token-Level Fuzzing by modifying AFL and fuzzing four popular JavaScript engines, finding 29 previously unknown bugs, several of which could not be found with state-of-the-art byte-level and grammar-based fuzzers.

==> examples/derived_map.cpp <==
MaybeHandle<Map> JSFunction::GetDerivedMap(Isolate* isolate,
                                           Handle<JSFunction> constructor,
                                           Handle<JSReceiver> new_target) {
  ...
  if (new_target->IsJSFunction()) {
    Handle<JSFunction> function = Handle<JSFunction>::cast(new_target);
    ...
    if (IsDerivedConstructor(function->shared()->kind())) {
      ...
      int pre_allocated = constructor_initial_map->GetInObjectProperties() -
                          constructor_initial_map->UnusedPropertyFields();
      int instance_size;
      int in_object_properties;
      CalculateInstanceSizeForDerivedClass(function, instance_type,
                                           embedder_fields, &instance_size,
                                           &in_object_properties);
      int unused_property_fields = in_object_properties - pre_allocated;
      Handle<Map> map =
          Map::CopyInitialMap(constructor_initial_map, instance_size,
                              in_object_properties, unused_property_fields);
      ...
      return map;
    }
  }
 ...
}

==> examples/instance_size.cpp <==
void JSFunction::CalculateInstanceSizeForDerivedClass(
    Handle<JSFunction> function, InstanceType instance_type,
    int requested_embedder_fields, int* instance_size,
    int* in_object_properties) {
  ...
  int expected_nof_properties = 0;
  for (PrototypeIterator iter(isolate, function, kStartAtReceiver);
       !iter.IsAtEnd(); iter.Advance()) {
    ...
    // The super constructor should be compiled for the number of expected
    // properties to be available.
    Handle<SharedFunctionInfo> shared(func->shared());
    if (shared->is_compiled() ||
        Compiler::Compile(func, Compiler::CLEAR_EXCEPTION)) {
      DCHECK(shared->is_compiled());
      expected_nof_properties += shared->expected_nof_properties();
    }
    if (!IsDerivedConstructor(shared->kind())) {
      break;
    }
  }
  ...
}

==> examples/regexp_init.cpp <==
...
// Builtin functions for RegExp.prototype.
Handle<JSFunction> regexp_fun = InstallFunction(
    global, "RegExp", JS_REGEXP_TYPE,
    JSRegExp::kSize + JSRegExp::kInObjectFieldCount * kPointerSize,
    JSRegExp::kInObjectFieldCount, factory->the_hole_value(),
    Builtins::kRegExpConstructor);
...
Handle<SharedFunctionInfo> shared(regexp_fun->shared(), isolate);
shared->SetConstructStub(*BUILTIN_CODE(isolate, JSBuiltinsConstructStub));
shared->set_instance_class_name(isolate->heap()->RegExp_string());
shared->set_internal_formal_parameter_count(2);
shared->set_length(2);
